The Merging Galaxy Cluster Environment Affects the Morphology of Radio-AGN

It has previously been found that the galaxy cluster environment can affect the fueling and evolution of Active Galactic Nuclei (AGN). This work examines the effect of the merging cluster environment on the properties of radio-AGN by comparing the radio morphology of cluster members in a sample of four merging and eight relaxed galaxy clusters at low redshift (z<0.2). Using 144-MHz data from the LOFAR Two-metre Sky Survey (LoTSS) and Zooniverse, we classify the radio morphology of the radio-detected cluster members using the following morphology classes: compact, compact extended, extended, jetted, and disturbed. We find that the merging cluster environment has a statistically significant, higher population proportion of disturbed (bent and head tail) sources, indicating that the merging environment can affect the morphology of cluster radio-AGN. We also investigate the number of AGN that are detected in the radio data only, and the number that are detected in both the radio and optical data in mergers and non-mergers. We find that the merging cluster environment has a higher population proportion of AGN that are identified only as radio-AGN compared to AGN that are identified as both radio and optical AGN. Overall, we find that the merging environment affects certain radio-AGN (disturbed and only radio identified AGN), but not all.

==> anc/README_RickelMoravec+25_table4.txt <==
With this work we provide a catalog of the consensus level 3 sources. The first 20 rows arer displayed in the PDF and the full table is called RickelMoravec+25_table4.csv. The columns in this table are as follows:
Name: SDSS name of source published in Bilton et al. 2020
Cluster: the name of the cluster that the source is in
D_state: the dynamical state of the host cluster which is either non-merging (NM) or merging (M) as defined in Bilton et al. 2020
RA and Dec: coordinates of the radio source
Radio class: the radio classification assigned through the Zooniverse classification done in this work
RAGN: whether or not the source is classified as a radio-AGN (true or false)
OAGN: whether or not the source is classified as an optical AGN in Bilton et al. 2020 (true or false)

==> anc/RickelMoravec+25_table4.csv <==
Name,Cluster,D_stat,ra,dec,Radio_class,radio_AGN_Gurkan,OAGN
SDSS J031447.7+421321,ABELL0426,M,48.69886779785156,42.22270202636719,WC,False,False
SDSS J114041.6+202034,ABELL1367,NM,175.1736602783203,20.34295082092285,WC,False,False
SDSS J114224.4+200709,ABELL1367,NM,175.60206604003906,20.11930274963379,CE,False,False
SDSS J114358.1+204822,ABELL1367,NM,175.99209594726562,20.80638885498047,WC,False,False
SDSS J114358.9+200437,ABELL1367,NM,175.99566650390625,20.077028274536133,CE,False,False
SDSS J114527.6+204825,ABELL1367,NM,176.3652801513672,20.807170867919922,CE,False,False
SDSS J114548.8+203743,ABELL1367,NM,176.4534912109375,20.628616333007812,WC,False,False
SDSS J114612.1+202329,ABELL1367,NM,176.55076599121094,20.391647338867188,SC,True,True
SDSS J115148.4+202727,ABELL1367,NM,177.95175170898438,20.45771026611328,WC,False,False
SDSS J125217.7+270507,ABELL1656,NM,193.07383728027344,27.085546493530273,WC,False,True
SDSS J125351.5+285845,ABELL1656,NM,193.46458435058594,28.979394912719727,WC,False,False
SDSS J125359.1+262638,ABELL1656,NM,193.49630737304688,26.444042205810547,WC,False,False
SDSS J125455.1+272445,ABELL1656,NM,193.72987365722656,27.412704467773438,WC,False,False
SDSS J125547.8+281521,ABELL1656,NM,193.94927978515625,28.256103515625,WC,False,False
SDSS J125651.1+265356,ABELL1656,NM,194.2132110595703,26.898889541625977,WC,False,True
SDSS J125732.8+273637,ABELL1656,NM,194.38682556152344,27.6103458404541,WC,False,False
SDSS J125835.1+273547,ABELL1656,NM,194.6466064453125,27.596389770507812,SC,False,False
SDSS J125855.9+275000,ABELL1656,NM,194.73318481445312,27.833393096923828,CE,False,False
SDSS J125939.1+285343,ABELL1656,NM,194.91297912597656,28.89552116394043,WC,False,False
SDSS J130125.2+291849,ABELL1656,NM,195.35528564453125,29.313739776611328,CE,True,True
SDSS J130133.5+290750,ABELL1656,NM,195.38999938964844,29.130605697631836,SC,True,False
SDSS J130143.3+290240,ABELL1656,NM,195.43072509765625,29.044668197631836,WC,True,False
SDSS J130207.8+273853,ABELL1656,NM,195.5328369140625,27.64830780029297,WC,False,False
SDSS J130329.0+263301,ABELL1656,NM,195.87118530273438,26.550506591796875,CE,False,False
SDSS J130553.4+280644,ABELL1656,NM,196.47286987304688,28.11244010925293,WC,False,False
SDSS J130559.6+291643,ABELL1656,NM,196.49847412109375,29.278818130493164,WC,False,False
SDSS J134722.5+262251,ABELL1795,NM,206.8440399169922,26.381032943725586,WC,True,False
SDSS J134816.1+262913,ABELL1795,NM,207.06748962402344,26.487037658691406,SC,False,False
SDSS J134837.6+264740,ABELL1795,NM,207.1569061279297,26.794715881347656,WC,False,False
SDSS J134846.5+254002,ABELL1795,NM,207.19378662109375,25.667247772216797,WC,False,False
SDSS J134851.6+265219,ABELL1795,NM,207.21530151367188,26.872093200683594,WC,False,True
SDSS J134941.4+264815,ABELL1795,NM,207.42266845703125,26.804344177246094,SC,False,False
SDSS J145107.3+181416,ABELL1991,M,222.78082275390625,18.23801040649414,SC,False,False
SDSS J145218.2+180847,ABELL1991,M,223.07601928710938,18.146589279174805,WC,False,False
SDSS J145333.5+180551,ABELL1991,M,223.38990783691406,18.09771728515625,WC,False,True
SDSS J145351.5+183906,ABELL1991,M,223.46484375,18.651790618896484,CE,False,False
SDSS J145431.4+183832,ABELL1991,M,223.6312255859375,18.642318725585938,CE,True,False
SDSS J145435.3+180342,ABELL1991,M,223.64718627929688,18.06171417236328,WC,False,False
SDSS J145439.2+184612,ABELL1991,M,223.66354370117188,18.770179748535156,WC,True,False
SDSS J145453.3+184526,ABELL1991,M,223.72210693359375,18.757278442382812,SC,True,True
SDSS J145529.8+185021,ABELL1991,M,223.8743133544922,18.83944320678711,WC,False,True
SDSS J145540.5+191652,ABELL1991,M,223.9187774658203,19.28112030029297,WC,True,False
SDSS J150945.7+060514,ABELL2029,NM,227.4405059814453,6.087296009063721,WC,False,False
SDSS J151047.1+062054,ABELL2029,NM,227.6964111328125,6.348473072052002,SC,True,True
SDSS J151106.4+054122,ABELL2033,M,227.77674865722656,5.689699649810791,SC,True,True
SDSS J151119.7+055240,ABELL2029,NM,227.83230590820312,5.877828598022461,WC,True,False
SDSS J151122.7+061253,ABELL2029,NM,227.8447723388672,6.21490478515625,WC,True,False
SDSS J151134.3+061203,ABELL2029,NM,227.8931427001953,6.2010979652404785,WC,False,True
SDSS J151144.4+061543,ABELL2029,NM,227.93511962890625,6.262135982513428,CE,True,True
SDSS J151343.0+061442,ABELL2033,M,228.4294891357422,6.245213508605957,WC,False,True
SDSS J151354.9+061536,ABELL2033,M,228.4789276123047,6.2600297927856445,WC,False,False
SDSS J151800.9+304244,ABELL2061,NM,229.5039825439453,30.71242332458496,WC,False,False
SDSS J151848.5+305449,ABELL2061,NM,229.702392578125,30.913660049438477,WC,False,False
SDSS J151853.7+305547,ABELL2061,NM,229.72398376464844,30.92981719970703,WC,False,False
SDSS J151933.9+303057,ABELL2061,NM,229.8914031982422,30.516002655029297,WC,False,True
SDSS J152004.2+272125,ABELL2065,NM,230.01759338378906,27.357072830200195,WC,False,False
SDSS J152009.2+281246,ABELL2065,NM,230.03854370117188,28.212987899780273,WC,True,True
SDSS J152030.7+304026,ABELL2061,NM,230.12799072265625,30.674116134643555,WC,True,True
SDSS J152043.2+304122,ABELL2061,NM,230.1800994873047,30.68962287902832,WC,False,True
SDSS J152051.3+303646,ABELL2061,NM,230.21383666992188,30.61284637451172,CE,False,False
SDSS J152120.5+304015,ABELL2061,NM,230.33575439453125,30.67093276977539,WC,False,False
SDSS J152122.3+310126,ABELL2061,NM,230.34292602539062,31.024106979370117,WC,False,False
SDSS J152132.8+302603,ABELL2061,NM,230.3867950439453,30.434316635131836,WC,False,False
SDSS J152138.7+305037,ABELL2061,NM,230.4115447998047,30.84370994567871,SC,False,False
SDSS J152139.9+300557,ABELL2061,NM,230.41665649414062,30.099319458007812,WC,False,True
SDSS J152141.7+272438,ABELL2065,NM,230.42404174804688,27.410564422607422,WC,True,True
SDSS J152155.1+304239,ABELL2061,NM,230.47988891601562,30.710891723632812,WC,False,False
SDSS J152202.1+303937,ABELL2061,NM,230.50894165039062,30.660356521606445,WC,False,False
SDSS J152203.5+272305,ABELL2065,NM,230.51458740234375,27.384933471679688,WC,False,False
SDSS J152207.8+273757,ABELL2065,NM,230.5326690673828,27.632749557495117,WC,False,False
SDSS J152213.1+274141,ABELL2065,NM,230.5548095703125,27.694740295410156,WC,False,False
SDSS J152214.7+280511,ABELL2065,NM,230.56153869628906,28.086584091186523,CE,True,True
SDSS J152216.5+281207,ABELL2065,NM,230.5690155029297,28.2021484375,SC,True,True
SDSS J152222.4+273326,ABELL2065,NM,230.5937042236328,27.557254791259766,WC,True,True
SDSS J152224.6+282300,ABELL2065,NM,230.60267639160156,28.383567810058594,WC,False,False
SDSS J152225.8+274935,ABELL2065,NM,230.60772705078125,27.826631546020508,WC,False,False
SDSS J152255.2+305905,ABELL2061,NM,230.73036193847656,30.984832763671875,SC,False,True
SDSS J152303.9+275028,ABELL2065,NM,230.76654052734375,27.841211318969727,WC,False,False
SDSS J152308.4+305238,ABELL2061,NM,230.78500366210938,30.877492904663086,SC,True,False
SDSS J152308.4+304848,ABELL2061,NM,230.78515625,30.813573837280273,SC,True,False
SDSS J152312.6+305516,ABELL2061,NM,230.80270385742188,30.921167373657227,WC,False,True
SDSS J152316.7+275447,ABELL2065,NM,230.81991577148438,27.913127899169922,WC,False,False
SDSS J152318.9+302718,ABELL2061,NM,230.82913208007812,30.4552001953125,WC,False,False
SDSS J152342.1+300501,ABELL2069,NM,230.9256591796875,30.083805084228516,SC,True,True
SDSS J152343.3+295536,ABELL2069,NM,230.93052673339844,29.92685890197754,WC,False,False
SDSS J152353.7+295019,ABELL2069,NM,230.97386169433594,29.838722229003906,WC,True,False
SDSS J152354.9+305047,ABELL2061,NM,230.9790802001953,30.84662437438965,WC,False,False
SDSS J152406.0+310240,ABELL2061,NM,231.0252685546875,31.044530868530273,WC,False,True
SDSS J152415.4+305710,ABELL2061,NM,231.064453125,30.95302391052246,WC,False,True
SDSS J152421.3+294642,ABELL2069,NM,231.0889129638672,29.77855110168457,WC,False,False
SDSS J152431.5+275226,ABELL2065,NM,231.13131713867188,27.87400245666504,WC,True,False
SDSS J152433.3+274311,ABELL2065,NM,231.13900756835938,27.71989631652832,SC,False,True
SDSS J152435.3+273801,ABELL2065,NM,231.1473388671875,27.63385772705078,WC,False,False
SDSS J152435.5+295133,ABELL2069,NM,231.1480712890625,29.85930824279785,WC,True,True
SDSS J152445.7+272256,ABELL2065,NM,231.19065856933594,27.382366180419922,WC,False,False
SDSS J152452.1+274543,ABELL2065,NM,231.2171173095703,27.762067794799805,WC,False,True
SDSS J152502.8+295551,ABELL2069,NM,231.2620086669922,29.93106460571289,WC,True,True
SDSS J152535.0+275122,ABELL2065,NM,231.39601135253906,27.856151580810547,WC,False,False
SDSS J162105.0+395502,ABELL2199,NM,245.2708740234375,39.91738510131836,WC,False,True
SDSS J162141.5+403527,ABELL2199,NM,245.4232177734375,40.59109878540039,SC,False,True
SDSS J162200.1+402652,ABELL2199,NM,245.50079345703125,40.44786834716797,WC,False,False
SDSS J162253.8+402946,ABELL2199,NM,245.72454833984375,40.49638366699219,SC,False,False
SDSS J162340.4+410616,ABELL2199,NM,245.91836547851562,41.104522705078125,WC,False,True
SDSS J162345.8+410456,ABELL2199,NM,245.94119262695312,41.082332611083984,WC,False,True
SDSS J162353.9+404022,ABELL2199,NM,245.97474670410156,40.672874450683594,WC,False,True
SDSS J162412.4+383703,ABELL2199,NM,246.05184936523438,38.61771011352539,WC,False,True
SDSS J162417.6+391239,ABELL2199,NM,246.07345581054688,39.211036682128906,CE,True,False
SDSS J162523.5+384823,ABELL2199,NM,246.3482666015625,38.80648422241211,WC,False,False
SDSS J162531.4+400814,ABELL2199,NM,246.38087463378906,40.13722229003906,CE,True,True
SDSS J162544.4+402832,ABELL2199,NM,246.43524169921875,40.475616455078125,SC,False,True
SDSS J162549.2+402042,ABELL2199,NM,246.4552764892578,40.34521484375,SC,False,False
SDSS J162614.2+395801,ABELL2199,NM,246.55926513671875,39.9671745300293,WC,False,False
SDSS J162636.6+395131,ABELL2199,NM,246.65272521972656,39.85865783691406,WC,False,True
SDSS J162637.0+390739,ABELL2199,NM,246.65447998046875,39.127532958984375,SC,False,False
SDSS J162711.3+405423,ABELL2199,NM,246.7971954345703,40.90663146972656,WC,True,False
SDSS J162722.1+390634,ABELL2199,NM,246.8420867919922,39.10962677001953,CE,False,True
SDSS J162900.4+411703,ABELL2199,NM,247.251708984375,41.28425979614258,CE,False,False
SDSS J162901.5+403205,ABELL2199,NM,247.25662231445312,40.53485870361328,WC,False,True
SDSS J162944.8+404841,ABELL2199,NM,247.43702697753906,40.8116569519043,CE,False,False
SDSS J162958.0+403742,ABELL2199,NM,247.491943359375,40.62855529785156,CE,False,False
SDSS J163007.2+405248,ABELL2199,NM,247.5303497314453,40.880149841308594,WC,False,True
SDSS J163032.6+392303,ABELL2199,NM,247.6360626220703,39.38420104980469,CE,True,True
SDSS J163134.5+403356,ABELL2199,NM,247.89389038085938,40.565608978271484,WC,False,False
SDSS J163342.3+391106,ABELL2199,NM,248.42640686035156,39.185142517089844,WC,True,True
SDSS J163349.6+391547,ABELL2199,NM,248.4567413330078,39.26319122314453,SC,True,True
SDSS J163452.4+401141,ABELL2199,NM,248.71844482421875,40.19477081298828,WC,False,False
SDSS J163538.1+385821,ABELL2199,NM,248.90916442871094,38.97277069091797,WC,False,False
SDSS J163603.9+390255,ABELL2199,NM,249.01661682128906,39.04883575439453,CE,False,False
SDSS J163633.5+403246,ABELL2199,NM,249.13966369628906,40.546207427978516,WC,False,False
SDSS J171031.5+643914,ABELL2255,M,257.6312561035156,64.65404510498047,SC,False,False
SDSS J171036.1+642002,ABELL2255,M,257.6507568359375,64.33405303955078,WC,True,True
SDSS J171134.4+635338,ABELL2255,M,257.8936462402344,63.89390563964844,WC,False,False
SDSS J171139.5+641006,ABELL2255,M,257.9149475097656,64.16856384277344,WC,True,True
SDSS J171157.7+640320,ABELL2255,M,257.99053955078125,64.05571746826172,WC,True,False
SDSS J171159.2+641636,ABELL2255,M,257.9969787597656,64.27667999267578,WC,False,False
SDSS J171248.3+634257,ABELL2255,M,258.20159912109375,63.71610641479492,SC,True,True
SDSS J171302.3+641009,ABELL2255,M,258.25994873046875,64.16925811767578,WC,False,False
SDSS J171333.9+634926,ABELL2255,M,258.3912658691406,63.82395935058594,WC,False,False
SDSS J171342.9+640455,ABELL2255,M,258.4290466308594,64.08195495605469,WC,True,False
SDSS J171424.2+633937,ABELL2255,M,258.6011047363281,63.660499572753906,WC,False,False
SDSS J171447.3+643540,ABELL2255,M,258.69744873046875,64.5947036743164,WC,False,False
SDSS J125253.5+282216,ABELL1656,NM,193.22328186035156,28.371274948120117,E,True,True
SDSS J130056.0+274727,ABELL1656,NM,195.2335662841797,27.79087257385254,E,True,False
SDSS J130617.2+290347,ABELL1656,NM,196.5720672607422,29.063190460205078,E,True,False
SDSS J114505.0+193622,ABELL1367,NM,176.27093505859375,19.606346130371094,BT,True,False
SDSS J125643.5+271043,ABELL1656,NM,194.18133544921875,27.178796768188477,FRM,True,False
SDSS J125805.5+281433,ABELL1656,NM,194.52330017089844,28.242599487304688,E,True,True
SDSS J134904.9+262814,ABELL1795,NM,207.27052307128906,26.470766067504883,E,True,False
SDSS J152505.7+294012,ABELL2069,NM,231.27386474609375,29.670116424560547,FRI+II,True,False
SDSS J162549.9+402919,ABELL2199,NM,246.4582061767578,40.48870086669922,FRM,True,False
SDSS J031642.9+411929,ABELL0426,M,49.179073333740234,41.32490539550781,HT,True,True
SDSS J031751.0+412702,ABELL0426,M,49.46287155151367,41.45081329345703,HT,True,False
SDSS J171223.1+640157,ABELL2255,M,258.0965576171875,64.03251647949219,HT,True,False
SDSS J171303.7+640701,ABELL2255,M,258.2657470703125,64.11713409423828,HT,True,False
SDSS J171315.9+634737,ABELL2255,M,258.3165588378906,63.79375076293945,BT,True,False
SDSS J171329.1+640248,ABELL2255,M,258.37127685546875,64.04685974121094,FRI+II,True,False
SDSS J171530.0+643951,ABELL2255,M,258.87518310546875,64.664306640625,FRI+II,True,False


==> anc/RickelMoravec+25_table4.fits <==
SIMPLE  =                    T / conforms to FITS standard                      BITPIX  =                    8 / array data type                                NAXIS   =                    0 / number of array dimensions                     EXTEND  =                    T                                                  END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             XTENSION= 'BINTABLE'           / binary table extension                         BITPIX  =                    8 / array data type                                NAXIS   =                    2 / number of array dimensions                     NAXIS1  =                   56 / length of dimension 1                          NAXIS2  =                  157 / length of dimension 2                          PCOUNT  =                    0 / number of group parameters                     GCOUNT  =                    1 / number of groups                               TFIELDS =                    8 / number of table fields                         TTYPE1  = 'Name    '                                                            TFORM1  = '21A     '                                                            TTYPE2  = 'Cluster '                                                            TFORM2  = '9A      '                                                            TTYPE3  = 'D_stat  '                                                            TFORM3  = '2A      '                                                            TTYPE4  = 'ra      '                                                            TFORM4  = 'D       '                                                            TTYPE5  = 'dec     '                                                            TFORM5  = 'D       '                                                            TTYPE6  = 'Radio_class'                                                         TFORM6  = '6A      '                                                            TTYPE7  = 'radio_AGN_Gurkan'                                                    TFORM7  = 'L       '                                                            TTYPE8  = 'OAGN    '                                                            TFORM8  = 'L       '                                                            END                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                                             SDSS J031447.7+421321ABELL0426M@HYt€@E€WCFFSDSS J114041.6+202034ABELL1367NM@e厠@4WË WCFFSDSS J114224.4+200709ABELL1367NM@eóD @4Š CEFFSDSS J114358.1+204822ABELL1367NM@eÿ¿@@4Îo€WCFFSDSS J114358.9+200437ABELL1367NM@eÿ܀@4¸ CEFFSDSS J114527.6+204825ABELL1367NM@f°`@4΢ÀCEFFSDSS J114548.8+203743ABELL1367NM@fƒ@4 íWCFFSDSS J114612.1+202329ABELL1367NM@fŸà@4dCSCTTSDSS J115148.4+202727ABELL1367NM@f>tÀ@4u,€WCFFSDSS J125217.7+270507ABELL1656NM@h"\à@;æ`WCFTSDSS J125351.5+285845ABELL1656NM@h.Ýà@<ú¹ WCFFSDSS J125359.1+262638ABELL1656NM@h/áÀ@:q¬ÀWCFFSDSS J125455.1+272445ABELL1656NM@h7[ @;i§WCFFSDSS J125547.8+281521ABELL1656NM@h>`€@<AWCFFSDSS J125651.1+265356ABELL1656NM@hFÒ @:æ WCFTSDSS J125732.8+273637ABELL1656NM@hL`à@;œ? WCFFSDSS J125835.1+273547ABELL1656NM@hT±@;˜­SCFFSDSS J125855.9+275000ABELL1656NM@hWv@@;ÕY@CEFFSDSS J125939.1+285343ABELL1656NM@h]7 @<å@àWCFFSDSS J130125.2+291849ABELL1656NM@hk^€@=PQ@CETTSDSS J130133.5+290750ABELL1656NM@hlzà@=!o`SCTFSDSS J130143.3+290240ABELL1656NM@hmȀ@=o`WCTFSDSS J130207.8+273853ABELL1656NM@hq
@;¥÷€WCFFSDSS J130329.0+263301ABELL1656NM@h{àÀ@:ŒîCEFFSDSS J130553.4+280644ABELL1656NM@h!À@<ÈàWCFFSDSS J130559.6+291643ABELL1656NM@hó€@=G` WCFFSDSS J134722.5+262251ABELL1795NM@iÛ`@:a‹`WCTFSDSS J134816.1+262913ABELL1795NM@iâ(à@:|®€SCFFSDSS J134837.6+264740ABELL1795NM@iå`@:Ër€WCFFSDSS J134846.5+254002ABELL1795NM@iæ3€@9ªÐÀWCFFSDSS J134851.6+265219ABELL1795NM@iæãÀ@:ßA€WCFTSDSS J134941.4+264815ABELL1795NM@i톀@:Íé€SCFFSDSS J145107.3+181416ABELL1991M@kØü€@2<î@SCFFSDSS J145218.2+180847ABELL1991M@kânÀ@2%†àWCFFSDSS J145333.5+180551ABELL1991M@kìz @2WCFTSDSS J145351.5+183906ABELL1991M@kîà@2¦ÛÀCEFFSDSS J145431.4+183832ABELL1991M@kô3@2¤oCETFSDSS J145435.3+180342ABELL1991M@kôµÀ@2̀WCFFSDSS J145439.2+184612ABELL1991M@kõ;À@2Å*€WCTFSDSS J145453.3+184526ABELL1991M@k÷€@2ÁÝSCTTSDSS J145529.8+185021ABELL1991M@kûú`@2ÖåÀWCFTSDSS J145540.5+191652ABELL1991M@kýf @3G÷€WCTFSDSS J150945.7+060514ABELL2029NM@ln @Yd WCFFSDSS J151047.1+062054ABELL2029NM@lvI@dÖ SCTTSDSS J151106.4+054122ABELL2033M@lxÛ @Â@ SCTTSDSS J151119.7+055240ABELL2029NM@lz¢@@'å€WCTFSDSS J151122.7+061253ABELL2029NM@l{`@ÜWCTFSDSS J151134.3+061203ABELL2029NM@l|" @Íì WCFTSDSS J151144.4+061543ABELL2029NM@l}ì€@m`CETTSDSS J151343.0+061442ABELL2033M@l¾`@û@WCFTSDSS J151354.9+061536ABELL2033M@lS`@
E@WCFFSDSS J151800.9+304244ABELL2061NM@l°  @>¶a`WCFFSDSS J151848.5+305449ABELL2061NM@l¶z@>éå WCFFSDSS J151853.7+305547ABELL2061NM@l·*à@>î€WCFFSDSS J151933.9+303057ABELL2061NM@l¼†`@>"ÀWCFTSDSS J152004.2+272125ABELL2065NM@lÀ @;[i WCFFSDSS J152009.2+281246ABELL2065NM@lÁ;À@<6†`WCTTSDSS J152030.7+304026ABELL2061NM@lÄ€@>¬'àWCTTSDSS J152043.2+304122ABELL2061NM@lÅÃ`@>°‹ WCFTSDSS J152051.3+303646ABELL2061NM@lÆ×À@>œã€CEFFSDSS J152120.5+304015ABELL2061NM@lʾ€@>«Â@WCFFSDSS J152122.3+310126ABELL2061NM@lÊù@@?+àWCFFSDSS J152132.8+302603ABELL2061NM@lÌ` @>o/`WCFFSDSS J152138.7+305037ABELL2061NM@lÍ+`@>×ý`SCFFSDSS J152139.9+300557ABELL2061NM@lÍU@@>mWCFTSDSS J152141.7+272438ABELL2065NM@l͑À@;iÀWCTTSDSS J152155.1+304239ABELL2061NM@lÏ[@@>µýWCFFSDSS J152202.1+303937ABELL2061NM@lÐI@@>©
 WCFFSDSS J152203.5+272305ABELL2065NM@lÐw€@;b‹WCFFSDSS J152207.8+273757ABELL2065NM@lÑ @;¡ûàWCFFSDSS J152213.1+274141ABELL2065NM@lÑÁ@;±Ú€WCFFSDSS J152214.7+280511ABELL2065NM@lÑø @<*`CETTSDSS J152216.5+281207ABELL2065NM@lÒ5`@<3ÀSCTTSDSS J152222.4+273326ABELL2065NM@lÒÿ @;Ž¨@WCTTSDSS J152224.6+282300ABELL2065NM@lÓI @<b1€WCFFSDSS J152225.8+274935ABELL2065NM@lÓr€@;Ӟ WCFFSDSS J152255.2+305905ABELL2061NM@l×_ @>üSCFTSDSS J152303.9+275028ABELL2065NM@l؇€@;×Y WCFFSDSS J152308.4+305238ABELL2061NM@lÙÀ@>à£`SCTFSDSS J152308.4+304848ABELL2061NM@lÙ @>ÐF`SCTFSDSS J152312.6+305516ABELL2061NM@lÙ¯À@>ëÑ WCFTSDSS J152316.7+275447ABELL2065NM@lÚ<À@;éÂÀWCFFSDSS J152318.9+302718ABELL2061NM@lڈ@@>tˆWCFFSDSS J152342.1+300501ABELL2069NM@lݟ@>t@SCTTSDSS J152343.3+295536ABELL2069NM@lÝÆà@=íF WCFFSDSS J152353.7+295019ABELL2069NM@lß)à@=Ö¶€WCTFSDSS J152354.9+305047ABELL2061NM@lßT @>ؼ`WCFFSDSS J152406.0+310240ABELL2061NM@làÏ@?f`WCFTSDSS J152415.4+305710ABELL2061NM@lâ@>óù`WCFTSDSS J152421.3+294642ABELL2069NM@lâØ`@=ÇO WCFFSDSS J152431.5+275226ABELL2065NM@lä3À@;ß¾ WCTFSDSS J152433.3+274311ABELL2065NM@lärÀ@;¸K SCFTSDSS J152435.3+273801ABELL2065NM@lä·@;¢D€WCFFSDSS J152435.5+295133ABELL2069NM@lä½@=Ûû WCTTSDSS J152445.7+272256ABELL2065NM@læà@;aâÀWCFFSDSS J152452.1+274543ABELL2065NM@læò @;ÃàWCFTSDSS J152502.8+295551ABELL2069NM@lèb`@=îZ@WCTTSDSS J152535.0+275122ABELL2065NM@lì¬ @;Û,ÀWCFFSDSS J162105.0+395502ABELL2199NM@n¨«@CõlàWCFTSDSS J162141.5+403527ABELL2199NM@n­‹@DK© SCFTSDSS J162200.1+402652ABELL2199NM@n°€@D9SÀWCFFSDSS J162253.8+402946ABELL2199NM@n·/€@D?‰€SCFFSDSS J162340.4+410616ABELL2199NM@n½c@@DaWCFTSDSS J162345.8+410456ABELL2199NM@n¾@@DŠ‰àWCFTSDSS J162353.9+404022ABELL2199NM@n¿1 @DV ÀWCFTSDSS J162412.4+383703ABELL2199NM@nÁ¨À@CO WCFTSDSS J162417.6+391239ABELL2199NM@nÂYÀ@C›@CETFSDSS J162523.5+384823ABELL2199NM@nË%@Cg:àWCFFSDSS J162531.4+400814ABELL2199NM@nÌ0 @D€CETTSDSS J162544.4+402832ABELL2199NM@nÍí€@D<áSCFTSDSS J162549.2+402042ABELL2199NM@nΑ @D,0SCFFSDSS J162614.2+395801ABELL2199NM@nÑå€@CûÌ`WCFFSDSS J162636.6+395131ABELL2199NM@nÔã @Cíè€WCFTSDSS J162637.0+390739ABELL2199NM@nÔñ€@CSSCFFSDSS J162711.3+405423ABELL2199NM@nق @Dt€WCTFSDSS J162722.1+390634ABELL2199NM@nÚò`@CŽ@CEFTSDSS J162900.4+411703ABELL2199NM@nè@D¤b CEFFSDSS J162901.5+403205ABELL2199NM@nè6@@DDv@WCFTSDSS J162944.8+404841ABELL2199NM@níü @Dgä`CEFFSDSS J162958.0+403742ABELL2199NM@nï¾@DPt€CEFFSDSS J163007.2+405248ABELL2199NM@nðø @Dp¨ÀWCFTSDSS J163032.6+392303ABELL2199NM@nôZ @C±-€CETTSDSS J163134.5+403356ABELL2199NM@nüšÀ@DHeàWCFFSDSS J163342.3+391106ABELL2199NM@o
¥ @C—²ÀWCTTSDSS J163349.6+391547ABELL2199NM@o @C¡°@SCTTSDSS J163452.4+401141ABELL2199NM@oý€@Dî@WCFFSDSS J163538.1+385821ABELL2199NM@oà@C|ƒÀWCFFSDSS J163603.9+390255ABELL2199NM@o ˆ @C†@@CEFFSDSS J163633.5+403246ABELL2199NM@o$x @DEê WCFFSDSS J171031.5+643914ABELL2255M@p @P)ÛàSCFFSDSS J171036.1+642002ABELL2255M@pi€@Pa WCTTSDSS J171134.4+635338ABELL2255M@pL`@Oòk€WCFFSDSS J171139.5+641006ABELL2255M@p£ @P
ÉÀWCTTSDSS J171157.7+640320ABELL2255M@pÙ@@PàWCTFSDSS J171159.2+641636ABELL2255M@pó @Pµ WCFFSDSS J171248.3+634257ABELL2255M@p#9À@OÛ©`SCTTSDSS J171302.3+641009ABELL2255M@p$(À@P
Õ WCFFSDSS J171333.9+634926ABELL2255M@p&B @Oéw€WCFFSDSS J171342.9+640455ABELL2255M@p&Ý`@P>ÀWCTFSDSS J171424.2+633937ABELL2255M@p)ž @Oԋ@WCFFSDSS J171447.3+643540ABELL2255M@p+(À@P& WCFFSDSS J125253.5+282216ABELL1656NM@h'% @<_àETTSDSS J130056.0+274727ABELL1656NM@hgy`@;Êv ETFSDSS J130617.2+290347ABELL1656NM@h'N`@=-@ETFSDSS J114505.0+193622ABELL1367NM@f«€@3›9€BTTFSDSS J125643.5+271043ABELL1656NM@hÈ@;-Å FRMTFSDSS J125805.5+281433ABELL1656NM@hP¾à@<>ETTSDSS J134904.9+262814ABELL1795NM@iè¨ @:x" ETFSDSS J152505.7+294012ABELL2069NM@lèÀ@=«ŒÀFRI+IITFSDSS J162549.9+402919ABELL2199NM@nΩ @D>ÀFRMTFSDSS J031642.9+411929ABELL0426M@H–ëà@D©–€HTTTSDSS J031751.0+412702ABELL0426M@H»?`@D¹´@HTTFSDSS J171223.1+640157ABELL2255M@p!‹€@PÀHTTFSDSS J171303.7+640701ABELL2255M@p$@€@P HTTFSDSS J171315.9+634737ABELL2255M@p% @O噠BTTFSDSS J171329.1+640248ABELL2255M@p%ðÀ@PÿÀFRI+IITFSDSS J171530.0+643951ABELL2255M@p.À@P*"FRI+IITF
